Grammatical Gender, Neo-Whorfianism, and Word Embeddings: A Data-Driven Approach to Linguistic Relativity

The relation between language and thought has occupied linguists for at least a century. Neo-Whorfianism, a weak version of the controversial Sapir-Whorf hypothesis, holds that our thoughts are subtly influenced by the grammatical structures of our native language. One area of investigation in this vein focuses on how the grammatical gender of nouns affects the way we perceive the corresponding objects. For instance, does the fact that key is masculine in German (der Schl\"ussel), but feminine in Spanish (la llave) change the speakers' views of those objects? Psycholinguistic evidence presented by Boroditsky et al. (2003, {\S}4) suggested the answer might be yes: When asked to produce adjectives that best described a key, German and Spanish speakers named more stereotypically masculine and feminine ones, respectively. However, recent attempts to replicate those experiments have failed (Mickan et al., 2014). In this work, we offer a computational analogue of Boroditsky et al. (2003, {\S}4)'s experimental design on 9 languages, finding evidence against neo-Whorfianism.

==> graphs/scripts/graphs.py <==
# -*- coding: utf-8 -*-
# Call this: python output_results.py <results_folder> [name of result type, i.e., lemmata]*

import glob
import numpy as np
import os, sys
import matplotlib
matplotlib.use('Agg')
import seaborn as sns
sns.set()
sns.palplot(sns.cubehelix_palette(8))
import matplotlib.pyplot as plt
sns.set_style('darkgrid', {'legend.frameon':True})

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

def plot(lang2results, keys, categories):
  fig, ax = plt.subplots()
  ax.set_ylim([40.0, 100.0])
  ind = np.arange(len(keys))
  width = 0.15

  values0 = [np.mean(lang2results[key]['ma']) for key in keys]
  p0 = ax.bar(ind, values0, width, bottom=0) 
  
  values1 = [np.mean(lang2results[key]['le']) for key in keys]
  p1 = ax.bar(ind + width, values1, width, bottom=0) 

  values2 = [np.mean(lang2results[key]['nn']) for key in keys]
  p2 = ax.bar(ind + 2*width, values2, width, bottom=0)

  values3 = [np.mean(lang2results[key]['on']) for key in keys]
  p3 = ax.bar(ind + 3*width, values3, width, bottom=0) 

  values4 = [np.mean(lang2results[key]['fo']) for key in keys]
  p4 = ax.bar(ind + 4*width, values4, width,  bottom=0)

  ax.legend((p0[0], p1[0], p2[0], p3[0], p4[0]), ('majority', 'lemmata', 'not nouns', 'nouns', 'forms'), loc=1, fontsize='large')
  ax.set_xticks(ind + width)
  ax.set_xticklabels(keys)

  plt.xticks(size = 25)
  plt.yticks(size = 25)
  plt.show()
  fig.savefig("gender_results.pdf", bbox_inches='tight')

  
def read(fname):
  l2r = {}
  with open(fname, 'r') as f:
    for i, line in enumerate(f):
      if i == 0:
        continue
      
      line = line.strip()
      split = line.split("\t")
      lang = split[0]
      fo, le, nn, on, ma = split[2], split[3], split[4], split[5], split[6]
      
      if split[6] == '':
        continue
      
      if lang not in l2r:
        l2r[lang] = {}
        l2r[lang]["fo"] = [float(fo)]
        l2r[lang]["le"] = [float(le)]
        l2r[lang]["nn"] = [float(nn)]
        l2r[lang]["on"] = [float(on)]
        l2r[lang]["ma"] = [float(ma)]
      else:
        l2r[lang]["fo"].append(float(fo))
        l2r[lang]["le"].append(float(le))
        l2r[lang]["nn"].append(float(nn))
        l2r[lang]["on"].append(float(on))
        l2r[lang]["ma"].append(float(ma))

  return l2r
        

if __name__ == '__main__':
  #keys = ["el", "fr", "bg", "pt", "ru", "hr", "ca", "sk", "it", "lv", "lt", "hi"]
  keys = ["bg", "ca", "es", "fr", "he", "it", "lt", "lv", "pl", "pt", "ro", "ru" , "sk", "uk"]
  keys = ["bg", "es", "fr", "he",  "hi", "it", "pl", "ro", "sk", "ru"]
  keys.sort()
  l2r = read(sys.argv[1])
  plot(l2r, keys, None)

